NNLO anomalous dimension matrix for twist-two flavor-singlet operators

Conformal symmetry of QCD is restored at the Wilson-Fisher critical point in noninteger $4-2\epsilon$ space-time dimensions. Correlation functions of multiplicatively renormalizable operators with different anomalous dimensions at the critical point vanish identically. We show that this property allows one to calculate off-diagonal parts of the anomalous dimension matrices for leading-twist operators from a set of two-point correlation functions of gauge-invariant operators which can be evaluated using standard computer algebra techniques. As an illustration, we present the results for the NNLO anomalous dimension matrix for flavor-singlet QCD operators for spin $N\le 8$.

==> anc/Anc1.mres <==
Dgg[1, 1, 1] = (-172/25 + 24/(5*ep) + (368*ep)/375 + (2708*ep^2)/5625)*ng
 
Dgg[1, 1, 2] = nf*ng*tr*(-8402/1125 - 32/(5*ep^2) + 472/(75*ep) + 
       ep*(-697861/33750 + (192*z3)/5)) + 
     ca*ng*(1684/45 - 16/(3*ep) - (288*z3)/5 + 
       ep*(2202/25 + (2304*z3)/25 - (432*z4)/5))
 
Dgg[1, 1, 3] = nf^2*ng*tr^2*(4879744/50625 + 128/(15*ep^3) - 
       1024/(225*ep^2) + 85312/(3375*ep) - (768*z3)/5) + 
     cf*nf*ng*tr*(-1642016/16875 + 512/(45*ep^3) - 9376/(675*ep^2) - 
       (28864*z3)/225 + (-37168/1125 + (256*z3)/5)/ep + (384*z4)/5) + 
     ca*nf*ng*tr*(-70430396/151875 - 352/(45*ep^3) + 9616/(675*ep^2) + 
       (15968*z3)/225 + (-1060408/10125 + (768*z3)/5)/ep + (1152*z4)/5) + 
     ca^2*ng*(3859417/6075 - 352/(27*ep^2) + (54332/405 - (1056*z3)/5)/ep - 
       (3512*z3)/25 - (1584*z4)/5 + 480*z5)
 
Dgg[1, 3, 1] = (24/7 - (964*ep)/245 - (10888*ep^2)/25725)*ng
 
Dgg[1, 3, 2] = (836/735 - 48/(7*ep) - (480457*ep)/77175)*nf*ng*tr + 
     ca*ng*(-109/15 - 36/(5*ep) + ep*(940757/31500 - (288*z3)/7))
 
Dgg[1, 3, 3] = (29907328/694575 + 256/(21*ep^2) + 65792/(6615*ep))*nf^2*ng*
      tr^2 + ca^2*ng*(-51371/283500 - 188/(25*ep^2) - 115369/(3375*ep) + 
       (768*z3)/35) + cf*nf*ng*tr*(-908896349/13891500 + 12668/(525*ep^2) - 
       3142219/(165375*ep) + (512*z3)/7) + ca*nf*ng*tr*
      (136951/77175 + 3536/(315*ep^2) + 1153604/(33075*ep) + 128*z3)
 
Dgg[1, 5, 1] = (4/3 + (94*ep)/945 - (497906*ep^2)/297675)*ng
 
Dgg[1, 5, 2] = (-1529/315 - 8/(3*ep) - (1412791*ep)/264600)*nf*ng*tr + 
     ca*ng*(-102229/8820 - 160/(21*ep) + ep*(22195213/4445280 - 16*z3))
 
Dgg[1, 5, 3] = (113674352/2679075 + 128/(27*ep^2) + 143776/(8505*ep))*nf^2*ng*
      tr^2 + cf*nf*ng*tr*(-82365480887/1969120125 + 312328/(19845*ep^2) + 
       18716146/(1250235*ep) + (256*z3)/9) + 
     ca*nf*ng*tr*(12807703519/112521150 + 1436/(81*ep^2) + 
       9712429/(178605*ep) + (448*z3)/9) + 
     ca^2*ng*(-26133017521/291721500 - 4720/(1323*ep^2) - 
       185495533/(5556600*ep) + (2608*z3)/21)
 
Dgg[1, 7, 1] = (8/11 + (20968*ep)/38115 - (103700602*ep^2)/132068475)*ng
 
Dgg[1, 7, 2] = (-54386/12705 - 16/(11*ep) - (83506421*ep)/11739420)*nf*ng*
      tr + ca*ng*(-897947/56700 - 70/(9*ep) + 
       ep*(-9305642777/1571724000 - (96*z3)/11))
 
Dgg[1, 7, 3] = (50584679968/1188616275 + 256/(99*ep^2) + 910016/(68607*ep))*
      nf^2*ng*tr^2 + cf*nf*ng*tr*(-193449399995251/14377502462400 + 
       1253809/(93555*ep^2) + 6664301443/(288149400*ep) + (512*z3)/33) + 
     ca*nf*ng*tr*(7363058002567/38900169000 + 7904/(405*ep^2) + 
       20915107/(280665*ep) + (896*z3)/33) + 
     ca^2*ng*(-3900823105073/33756345000 - 154/(243*ep^2) - 
       127435222/(4465125*ep) + (464*z3)/3)
 
Dgg[3, 1, 1] = (24/7 - (964*ep)/245 - (10888*ep^2)/25725)*ng
 
Dgg[3, 1, 2] = (836/735 - 48/(7*ep) - (480457*ep)/77175)*nf*ng*tr + 
     ca*ng*(-109/15 - 36/(5*ep) + ep*(940757/31500 - (288*z3)/7))
 
Dgg[3, 1, 3] = (29907328/694575 + 256/(21*ep^2) + 65792/(6615*ep))*nf^2*ng*
      tr^2 + ca^2*ng*(-51371/283500 - 188/(25*ep^2) - 115369/(3375*ep) + 
       (768*z3)/35) + cf*nf*ng*tr*(-908896349/13891500 + 12668/(525*ep^2) - 
       3142219/(165375*ep) + (512*z3)/7) + ca*nf*ng*tr*
      (136951/77175 + 3536/(315*ep^2) + 1153604/(33075*ep) + 128*z3)
 
Dgg[3, 3, 1] = (-2452/63 + 40/ep - (188452*ep)/19845 - 
      (9126952*ep^2)/6251175)*ng
 
Dgg[3, 3, 2] = nf*ng*tr*(-16504/245 - 160/(3*ep^2) + 328/(21*ep) + 
       ep*(-21808133/102900 + 320*z3)) + ca*ng*(4885249/18900 - 168/ep^2 + 
       738/(5*ep) - 480*z3 + ep*(44657048621/47628000 + (11488*z3)/21 - 
         720*z4))
 
Dgg[3, 3, 3] = nf^2*ng*tr^2*(61266319264/56260575 + 640/(9*ep^3) + 
       15616/(567*ep^2) + 52101632/(178605*ep) - 1280*z3) + 
     cf*nf*ng*tr*(-45119188531481/33756345000 + 1936/(135*ep^3) - 
       1762378/(42525*ep^2) - (4208*z3)/315 + 
       (-7211643487/26790750 + (1280*z3)/3)/ep + 640*z4) + 
     ca*nf*ng*tr*(-3751038952649/1687817250 + 8320/(27*ep^3) + 
       9976/(1701*ep^2) - (67616*z3)/27 + (171949978/2679075 + 1280*z3)/ep + 
       1920*z4) + ca^2*ng*(2413285989127/535815000 + 3976/(15*ep^3) - 
       268474/(675*ep^2) - (4336984*z3)/315 + (-54291481/425250 + 1600*z3)/
        ep + 2400*z4 + 4000*z5)
 
Dgg[3, 5, 1] = (360/11 - (63376*ep)/2541 - (124479986*ep^2)/8804565)*ng
 
Dgg[3, 5, 2] = (-76754/2541 - 720/(11*ep) - (213515669*ep)/2347884)*nf*ng*
      tr + ca*ng*(2565872/88935 - 14204/(77*ep) + 
       ep*(157679344967/821759400 - (4320*z3)/11))
 
Dgg[3, 5, 3] = (50801693024/79241085 + 1280/(11*ep^2) + 166080/(847*ep))*nf^2*
      ng*tr^2 + cf*nf*ng*tr*(-5386905028504/8824575375 + 22132/(735*ep^2) - 
       61042232/(2546775*ep) + (7680*z3)/11) + 
     ca*nf*ng*tr*(2105112012722/1664062785 + 5048/(11*ep^2) + 
       1207054834/(2401245*ep) + (13440*z3)/11) + 
     ca^2*ng*(-1767014455391939/2329687899000 + 9515558/(24255*ep^2) - 
       87341923213/(336174300*ep) + (187680*z3)/77)
 
Dgg[3, 7, 1] = (180/13 + (72102*ep)/13013 - (3080886188*ep^2)/195390195)*ng
 
Dgg[3, 7, 2] = (-2547815/39039 - 360/(13*ep) - (150474219229*ep)/1563121560)*
      nf*ng*tr + ca*ng*(-199630001/1561560 - 1225/(13*ep) + 
       ep*(8829621834721/562723761600 - (2160*z3)/13))
 
Dgg[3, 7, 3] = (1982844792464/3165321159 + 640/(13*ep^2) + 
       74608288/(351351*ep))*nf^2*ng*tr^2 + 
     cf*nf*ng*tr*(-177420293408624537/638128745654400 + 430499/(24570*ep^2) + 
       4753864111/(118053936*ep) + (3840*z3)/13) + 
     ca*nf*ng*tr*(38956368431243/22475653200 + 2168/(9*ep^2) + 
       15887789/(20790*ep) + (6720*z3)/13) + 
     ca^2*ng*(-97652276815488517/199415233017000 + 421792/(1755*ep^2) + 
       586702537/(2459457*ep) + (18456*z3)/13)
 
Dgg[5, 1, 1] = (4/3 + (94*ep)/945 - (497906*ep^2)/297675)*ng
 
Dgg[5, 1, 2] = (-1529/315 - 8/(3*ep) - (1412791*ep)/264600)*nf*ng*tr + 
     ca*ng*(-102229/8820 - 160/(21*ep) + ep*(22195213/4445280 - 16*z3))
 
Dgg[5, 1, 3] = (113674352/2679075 + 128/(27*ep^2) + 143776/(8505*ep))*nf^2*ng*
      tr^2 + cf*nf*ng*tr*(-82365480887/1969120125 + 312328/(19845*ep^2) + 
       18716146/(1250235*ep) + (256*z3)/9) + 
     ca*nf*ng*tr*(12807703519/112521150 + 1436/(81*ep^2) + 
       9712429/(178605*ep) + (448*z3)/9) + 
     ca^2*ng*(-26133017521/291721500 - 4720/(1323*ep^2) - 
       185495533/(5556600*ep) + (2608*z3)/21)
 
Dgg[5, 3, 1] = (360/11 - (63376*ep)/2541 - (124479986*ep^2)/8804565)*ng
 
Dgg[5, 3, 2] = (-76754/2541 - 720/(11*ep) - (213515669*ep)/2347884)*nf*ng*
      tr + ca*ng*(2565872/88935 - 14204/(77*ep) + 
       ep*(157679344967/821759400 - (4320*z3)/11))
 
Dgg[5, 3, 3] = (50801693024/79241085 + 1280/(11*ep^2) + 166080/(847*ep))*nf^2*
      ng*tr^2 + cf*nf*ng*tr*(-5386905028504/8824575375 + 22132/(735*ep^2) - 
       61042232/(2546775*ep) + (7680*z3)/11) + 
     ca*nf*ng*tr*(2105112012722/1664062785 + 5048/(11*ep^2) + 
       1207054834/(2401245*ep) + (13440*z3)/11) + 
     ca^2*ng*(-1767014455391939/2329687899000 + 9515558/(24255*ep^2) - 
       87341923213/(336174300*ep) + (187680*z3)/77)
 
Dgg[5, 5, 1] = (-554252/5577 + 1680/(13*ep) - (8724086836*ep)/251215965 - 
      (274053422968673*ep^2)/11316023143425)*ng
 
Dgg[5, 5, 2] = nf*ng*tr*(-24648117029/83738655 - 2240/(13*ep^2) - 
       12616/(5577*ep) + ep*(-8297357106502073/10058687238600 + 
         (13440*z3)/13)) + ca*ng*(1172846964131/1563121560 - 9960/(13*ep^2) + 
       12513649/(39039*ep) - (20160*z3)/13 + 
       ep*(5969051419817074231/1689859456084800 + (2697488*z3)/1859 - 
         (30240*z4)/13))
 
Dgg[5, 5, 3] = nf^2*ng*tr^2*(450291258279938576/101844208290825 + 
       8960/(39*ep^3) + 9170816/(50193*ep^2) + 2780058947936/
        (2260943685*ep) - (53760*z3)/13) + cf*nf*ng*tr*
      (-32985271320931472251/6805044826705125 + 15488/(819*ep^3) - 
       471760528/(3353805*ep^2) + (4066880*z3)/5577 + 
       (-153934019747128/151072146225 + (17920*z3)/13)/ep + (26880*z4)/13) + 
     ca*nf*ng*tr*(-1000167139343955259/855491349642930 + 174560/(117*ep^3) + 
       1028386256/(1054053*ep^2) - (67368800*z3)/5577 + 
       (145880418850844/47479817385 + (53760*z3)/13)/ep + (80640*z4)/13) + 
     ca^2*ng*(642691460074924198793/39922929650003400 + 571040/(273*ep^3) - 
       2503310050/(2459457*ep^2) - (2383060376*z3)/39039 + 
       (-88045087590007/221572481130 + (125280*z3)/13)/ep + (187920*z4)/13 + 
       (168000*z5)/13)
 
Dgg[5, 7, 1] = (112 - (383956*ep)/6435 - (16375082972*ep^2)/289864575)*ng
 
Dgg[5, 7, 2] = (-401972/2145 - 224/ep - (28755494377*ep)/64414350)*nf*ng*tr + 
     ca*ng*(-349282456/2027025 - 7432/(9*ep) + 
       ep*(162576861228907/365229364500 - 1344*z3))
 
Dgg[5, 7, 3] = (7596391815872/2608781175 + 3584/(9*ep^2) + 
       50875904/(57915*ep))*nf^2*ng*tr^2 + cf*nf*ng*tr*
      (-1250137676266806629/552226799124000 + 47486/(1215*ep^2) - 
       29527549171/(170270100*ep) + (7168*z3)/3) + 
     ca*nf*ng*tr*(30706089474332387/3287064280500 + 875216/(405*ep^2) + 
       64651167662/(18243225*ep) + (12544*z3)/3) + 
     ca^2*ng*(-118988269392309731/172570874726250 + 23463208/(8505*ep^2) + 
       483879901711/(638512875*ep) + (36704*z3)/3)
 
Dgg[7, 1, 1] = (8/11 + (20968*ep)/38115 - (103700602*ep^2)/132068475)*ng
 
Dgg[7, 1, 2] = (-54386/12705 - 16/(11*ep) - (83506421*ep)/11739420)*nf*ng*
      tr + ca*ng*(-897947/56700 - 70/(9*ep) + 
       ep*(-9305642777/1571724000 - (96*z3)/11))
 
Dgg[7, 1, 3] = (50584679968/1188616275 + 256/(99*ep^2) + 910016/(68607*ep))*
      nf^2*ng*tr^2 + cf*nf*ng*tr*(-193449399995251/14377502462400 + 
       1253809/(93555*ep^2) + 6664301443/(288149400*ep) + (512*z3)/33) + 
     ca*nf*ng*tr*(7363058002567/38900169000 + 7904/(405*ep^2) + 
       20915107/(280665*ep) + (896*z3)/33) + 
     ca^2*ng*(-3900823105073/33756345000 - 154/(243*ep^2) - 
       127435222/(4465125*ep) + (464*z3)/3)
 
Dgg[7, 3, 1] = (180/13 + (72102*ep)/13013 - (3080886188*ep^2)/195390195)*ng
 
Dgg[7, 3, 2] = (-2547815/39039 - 360/(13*ep) - (150474219229*ep)/1563121560)*
      nf*ng*tr + ca*ng*(-199630001/1561560 - 1225/(13*ep) + 
       ep*(8829621834721/562723761600 - (2160*z3)/13))
 
Dgg[7, 3, 3] = (1982844792464/3165321159 + 640/(13*ep^2) + 
       74608288/(351351*ep))*nf^2*ng*tr^2 + 
     cf*nf*ng*tr*(-177420293408624537/638128745654400 + 430499/(24570*ep^2) + 
       4753864111/(118053936*ep) + (3840*z3)/13) + 
     ca*nf*ng*tr*(38956368431243/22475653200 + 2168/(9*ep^2) + 
       15887789/(20790*ep) + (6720*z3)/13) + 
     ca^2*ng*(-97652276815488517/199415233017000 + 421792/(1755*ep^2) + 
       586702537/(2459457*ep) + (18456*z3)/13)
 
Dgg[7, 5, 1] = (112 - (383956*ep)/6435 - (16375082972*ep^2)/289864575)*ng
 
Dgg[7, 5, 2] = (-401972/2145 - 224/ep - (28755494377*ep)/64414350)*nf*ng*tr + 
     ca*ng*(-349282456/2027025 - 7432/(9*ep) + 
       ep*(162576861228907/365229364500 - 1344*z3))
 
Dgg[7, 5, 3] = (7596391815872/2608781175 + 3584/(9*ep^2) + 
       50875904/(57915*ep))*nf^2*ng*tr^2 + cf*nf*ng*tr*
      (-1250137676266806629/552226799124000 + 47486/(1215*ep^2) - 
       29527549171/(170270100*ep) + (7168*z3)/3) + 
     ca*nf*ng*tr*(30706089474332387/3287064280500 + 875216/(405*ep^2) + 
       64651167662/(18243225*ep) + (12544*z3)/3) + 
     ca^2*ng*(-118988269392309731/172570874726250 + 23463208/(8505*ep^2) + 
       483879901711/(638512875*ep) + (36704*z3)/3)
 
Dgg[7, 7, 1] = (-8001788/41327 + 5040/(17*ep) - (2115187147016*ep)/
       31646770155 - (1865690209624352897*ep^2)/24233988947743575)*ng
 
Dgg[7, 7, 2] = nf*ng*tr*(-1761279063155/2109784677 - 6720/(17*ep^2) - 
       3055464/(41327*ep) + ep*(-2172579190928277199801409/1436088233940360 + 
         (40320*z3)/17)) + ca*ng*(51317445068167/43154686575 - 
       35728/(17*ep^2) + 39009941/(169065*ep) - (60480*z3)/17 + 
       ep*(-179872266699638994192410051189/17765716988600380800 + 
         (120525936*z3)/41327 - (90720*z4)/17))
 
Dgg[7, 7, 3] = nf^2*ng*tr^2*(1622620698187581757772295824/
        218105900529692175 + 8960/(17*ep^3) + 201359744/(371943*ep^2) + 
       952019261060512/(284820931395*ep) - (161280*z3)/17) + 
     cf*nf*ng*tr*(-3635880822001271827783685899968403/
        61558209365500319472000 + 10952/(459*ep^3) - 
       239832956327/(702972270*ep^2) + (42458347967227240*z3)/7810803 + 
       (-3611042094693070517/1435497494230800 + (53760*z3)/17)/ep + 
       (80640*z4)/17) + ca*nf*ng*tr*(-90222189886205593650697027841/
        591314544738918000 + 640640/(153*ep^3) + 520745956/(117045*ep^2) + 
       (49921445408349376*z3)/371943 + (2510844658241389/179257928850 + 
         (161280*z3)/17)/ep + (241920*z4)/17) + 
     ca^2*ng*(10401383920454569618969577459417917/13990502128522799880000 + 
       16899344/(2295*ep^3) + 17816247922/(22823775*ep^2) - 
       (441427636227857416*z3)/328185 + (1375768365989729/353083799250 + 
         (492800*z3)/17)/ep + (739200*z4)/17 - (597663763200*z5)/17)
 
Dqq[1, 1, 1] = dR*nf*((4*ns)/25 + (12*ns)/(5*ep) - (176*ep*ns)/375 - 
      (3056*ep^2*ns)/5625 - (38336*ep^3*ns)/84375)
 
Dqq[1, 1, 2] = cf*dR*nf*((-32*ns)/(5*ep^2) + (422*ns)/(75*ep) + 
      ns*(2447/125 - (144*z3)/5) + ep*ns*(1115182/16875 + (312*z3)/25 - 
        (216*z4)/5) + ep^2*ns*(417785029/2025000 - (8116*z3)/125 + 
        (468*z4)/25 - (1008*z5)/5))
 
Dqq[1, 1, 3] = cf*dR*nf^2*tr*(((-944*ns)/675 - (128*si)/675)/ep^2 + 
       ((128*ns)/45 + (256*si)/45)/ep^3 + si*(1378456/50625 - (1792*z3)/45) + 
       ((5096*si)/1125 + ns*(-262528/10125 + (192*z3)/5))/ep + 
       ns*(-29406236/151875 + (15296*z3)/225 + (288*z4)/5) + 
       ep*(si*(354482666/2278125 - (22528*z3)/675 - (896*z4)/15) + 
         ns*(-2494303732/2278125 + (1324096*z3)/3375 + (7648*z4)/75 + 
           (3264*z5)/5))) + ca*cf*dR*nf*((-352*ns)/(45*ep^3) + 
       (2116*ns)/(675*ep^2) + (ns*(725492/10125 - 80*z3))/ep + 
       ns*(83984629/151875 - (52576*z3)/225 - 120*z4 - 48*z5) + 
       ep*ns*(7457694398/2278125 - (3166088*z3)/3375 + (1488*z3^2)/5 - 
         (26288*z4)/75 - (11216*z5)/5 - 120*z6)) + 
     cf^2*dR*nf*((512*ns)/(45*ep^3) - (11776*ns)/(675*ep^2) + 
       (ns*(-64118/1125 + (512*z3)/5))/ep + 
       ns*(-12048398/50625 - (84376*z3)/225 + (768*z4)/5 + 288*z5) + 
       ep*ns*(-5159567431/4556250 - (69136*z3)/135 + 288*z3^2 - 
         (42188*z4)/75 + 1792*z5 + 720*z6))
 
Dqq[1, 3, 1] = dR*nf*((12*ns)/7 + (148*ep*ns)/245 - (4184*ep^2*ns)/25725 - 
      (1173728*ep^3*ns)/2701125)
 
Dqq[1, 3, 2] = cf*dR*nf*((18103*ns)/8820 - (461*ns)/(105*ep) + 
      ep*ns*(269148821/18522000 - (144*z3)/7) + 
      ep^2*ns*(79688708131/1555848000 + (478*z3)/245 - (216*z4)/7))
 
Dqq[1, 3, 3] = cf*dR*nf^2*tr*((108563573*si)/16669800 + 
       ((5546*ns)/99225 + (1544303*si)/992250)/ep + 
       ((1768*ns)/945 + (24106*si)/4725)/ep^2 + 
       ns*(-42486457/2315250 + (192*z3)/7) + 
       ep*(si*(527162222593/11668860000 - (254476*z3)/4725) + 
         ns*(-50087192371/350065800 + (396464*z3)/6615 + (288*z4)/7))) + 
     ca*cf*dR*nf*((-4862*ns)/(945*ep^2) - (312953*ns)/(198450*ep) + 
       ns*(186592982/3472875 - (6152*z3)/105) + 
       ep*ns*(41013709049/87516450 - (7993676*z3)/33075 - (3076*z4)/35 - 
         (240*z5)/7)) + cf^2*dR*nf*((69257*ns)/(9450*ep^2) - 
       (8184011*ns)/(1323000*ep) + ns*(-15220552583/333396000 + 
         (7376*z3)/105) + ep*ns*(-11112216827503/46675440000 - 
         (5656489*z3)/33075 + (3688*z4)/35 + (1440*z5)/7))
 
Dqq[1, 5, 1] = dR*nf*((2*ns)/3 + (992*ep*ns)/945 + (120542*ep^2*ns)/297675 + 
      (5260289648*ep^3*ns)/40516875)
 
Dqq[1, 5, 2] = cf*dR*nf*((-36887*ns)/44100 - (164*ns)/(105*ep) + 
      ep*ns*(684213539/111132000 - 8*z3) + ep^2*ns*(-8140741976431/97240500 + 
        (23574532*z3)/1225 - (794268*z4)/35 + 121968*z5))
 
Dqq[1, 5, 3] = cf*dR*nf^2*tr*((16055573719*si)/3938240250 + 
       ((1696*ns)/2835 + (36464*si)/19845)/ep^2 + 
       ((2242*ns)/25515 + (4579838*si)/1250235)/ep + 
       ns*(-4806240661/562605750 + (32*z3)/3) + 
       ep*(si*(24536673931219/280052640 - (19636844*z3)/945 - (98560*z4)/3) + 
         ns*(-1065302512137107/1750329000 + (1445216368*z3)/6615 + 
           (1216672*z4)/21 + 359040*z5))) + 
     ca*cf*dR*nf*((-4664*ns)/(2835*ep^2) - (123253*ns)/(127575*ep) + 
       ns*(51408125831/2250423000 - (7544*z3)/315) + 
       ep*ns*(797088751518337/437582250 - (3484985948*z3)/6615 + 
         163680*z3^2 - (4131404*z4)/21 - (8647120*z5)/7 - 66000*z6)) + 
     cf^2*dR*nf*((208268*ns)/(99225*ep^2) - (88359161*ns)/(125023500*ep) + 
       ns*(-598364817077/31505922000 + (2624*z3)/105) + 
       ep*ns*(-17742504788120629/28005264000 - (1914123601*z3)/6615 + 
         158400*z3^2 - (6397376*z4)/21 + (6964000*z5)/7 + 396000*z6))
 
Dqq[1, 7, 1] = dR*nf*((4*ns)/11 + (31274*ep*ns)/38115 + 
      (86683864*ep^2*ns)/132068475 - (29965865548*ep^3*ns)/4501875)
 
Dqq[1, 7, 2] = cf*dR*nf*((-147168649*ns)/192099600 - (5713*ns)/(6930*ep) + 
      ep*ns*(17892889470761/5325000912000 - (48*z3)/11) + 
      ep^2*ns*(1173132472357393/518616000 - (725429538*z3)/1225 + 
        (838512*z4)/35 - 2004912*z5))
 
Dqq[1, 7, 3] = cf*dR*nf^2*tr*(((9412*ns)/31185 + (182629*si)/187110)/ep^2 + 
       (588806065970113*si)/143775024624000 + 
       ((-26064229*ns)/216112050 + (527060753*si)/192099600)/ep + 
       ns*(-36744344003471/5990626026000 + (64*z3)/11) + 
       ep*(si*(576938545644871/466754400 - (90399628*z3)/315 - 465920*z4) + 
         ns*(-5024022886468699/583443000 + (6813009776*z3)/2205 + 
           (5710304*z4)/7 + 5091840*z5))) + 
     ca*cf*dR*nf*((-2353*ns)/(2835*ep^2) - (10503257*ns)/(78586200*ep) + 
       ns*(13525968359747/871363785600 - (46028*z3)/3465) + 
       ep*ns*(3758268553881809/145860750 - (16398175756*z3)/2205 + 
         2321280*z3^2 - (19442188*z4)/7 - (122597520*z5)/7 - 936000*z6)) + 
     cf^2*dR*nf*((25055659*ns)/(26195400*ep^2) - (28435363577*ns)/
        (26893944000*ep) + ns*(-36480520210969271/2875500492480000 + 
         (45704*z3)/3465) + ep*ns*(-83555445516509933/9335088000 - 
         (8994590537*z3)/2205 + 2246400*z3^2 - (30347752*z4)/7 + 
         (98556000*z5)/7 + 5616000*z6))
 
Dqq[3, 1, 1] = dR*nf*((12*ns)/7 + (148*ep*ns)/245 - (4184*ep^2*ns)/25725 - 
      (1173728*ep^3*ns)/2701125)
 
Dqq[3, 1, 2] = cf*dR*nf*((18103*ns)/8820 - (461*ns)/(105*ep) + 
      ep*ns*(269148821/18522000 - (144*z3)/7) + 
      ep^2*ns*(79688708131/1555848000 + (478*z3)/245 - (216*z4)/7))
 
Dqq[3, 1, 3] = cf*dR*nf^2*tr*((108563573*si)/16669800 + 
       ((5546*ns)/99225 + (1544303*si)/992250)/ep + 
       ((1768*ns)/945 + (24106*si)/4725)/ep^2 + 
       ns*(-42486457/2315250 + (192*z3)/7) + 
       ep*(si*(527162222593/11668860000 - (254476*z3)/4725) + 
         ns*(-50087192371/350065800 + (396464*z3)/6615 + (288*z4)/7))) + 
     ca*cf*dR*nf*((-4862*ns)/(945*ep^2) - (312953*ns)/(198450*ep) + 
       ns*(186592982/3472875 - (6152*z3)/105) + 
       ep*ns*(41013709049/87516450 - (7993676*z3)/33075 - (3076*z4)/35 - 
         (240*z5)/7)) + cf^2*dR*nf*((69257*ns)/(9450*ep^2) - 
       (8184011*ns)/(1323000*ep) + ns*(-15220552583/333396000 + 
         (7376*z3)/105) + ep*ns*(-11112216827503/46675440000 - 
         (5656489*z3)/33075 + (3688*z4)/35 + (1440*z5)/7))
 
Dqq[3, 3, 1] = dR*nf*((908*ns)/567 + (40*ns)/(9*ep) + (98408*ep*ns)/178605 - 
      (32528092*ep^2*ns)/56260575 - (20215614592*ep^3*ns)/17722081125)
 
Dqq[3, 3, 2] = cf*dR*nf*((-628*ns)/(27*ep^2) - (4714*ns)/(945*ep) + 
      ns*(7801144/297675 - (160*z3)/3) + ep*ns*(211310450677/1500282000 + 
        (1408*z3)/189 - 80*z4) + ep^2*ns*(378652095476203/756142128000 - 
        (11245172*z3)/59535 + (704*z4)/63 - (1120*z5)/3))
 
Dqq[3, 3, 3] = cf*dR*nf^2*tr*(((2512*ns)/243 + (1936*si)/1215)/ep^3 + 
       ((233812*ns)/15309 + (967622*si)/382725)/ep^2 + 
       si*(3947013000559/303807105000 - (13552*z3)/1215) + 
       ((2135808473*si)/241116750 + ns*(-371415269/24111675 + (640*z3)/9))/
        ep + ns*(-12143400548719/30380710500 + (370400*z3)/1701 + 
         (320*z4)/3) + ep*(si*(795727817789417/15311878092000 - 
           (1093156*z3)/76545 - (6776*z4)/405) + 
         ns*(-111124349901461177/38279695230000 + (712761544*z3)/535815 + 
           (185200*z4)/567 + (10880*z5)/9))) + 
     ca*cf*dR*nf*((-6908*ns)/(243*ep^3) - (572738*ns)/(15309*ep^2) + 
       (ns*(1801784567/48223350 - (2768*z3)/27))/ep + 
       ns*(65232731993917/60761421000 - (569096*z3)/945 - (1384*z4)/9 - 
         (800*z5)/9) + ep*ns*(639470226899256461/76559390460000 - 
         (2608693532*z3)/893025 + (4960*z3^2)/9 - (284548*z4)/315 - 
         (2577136*z5)/567 - (2000*z6)/9)) + 
     cf^2*dR*nf*((98596*ns)/(1215*ep^3) + (10295599*ns)/(765450*ep^2) + 
       (ns*(-80043632983/964467000 + (10048*z3)/27))/ep + 
       ns*(-709198913693369/1215228420000 - (9590212*z3)/8505 + (5024*z4)/9 + 
         (1600*z5)/3) + ep*ns*(-183509651225662711/61247512368000 - 
         (2889825007*z3)/2679075 + (1600*z3^2)/3 - (4795106*z4)/2835 + 
         (385664*z5)/63 + (4000*z6)/3))
 
Dqq[3, 5, 1] = dR*nf*((40*ns)/11 + (18658*ep*ns)/7623 + 
      (18311288*ep^2*ns)/26413695 + (2049066960736*ep^3*ns)/1969120125)
 
Dqq[3, 5, 2] = cf*dR*nf*((-34066547*ns)/2668050 - (23609*ns)/(1155*ep) + 
      ep*ns*(52675547123/3287037600 - (480*z3)/11) + 
      ep^2*ns*(-10321813414751477/16803158400 + (1160692436*z3)/6615 - 
        (852632*z4)/7 + 759360*z5))
 
Dqq[3, 5, 3] = cf*dR*nf^2*tr*((34915835753461*si)/3176847135000 + 
       ((100952*ns)/10395 + (880*si)/441)/ep^2 + 
       ((2476274*ns)/114345 + (1206740377*si)/229209750)/ep + 
       ns*(832774481813/83203139250 + (640*z3)/11) + 
       ep*(si*(9250355543735951/340263957600 - (51479404*z3)/1701 - 
           (6776*z4)/9) + ns*(-178065882505302677/850659894000 + 
           (1105260904*z3)/11907 + (2351600*z4)/63 + 54400*z5))) + 
     ca*cf*dR*nf*((-25238*ns)/(945*ep^2) - (3222773*ns)/(56700*ep) + 
       ns*(-8407482862/343814625 - (83848*z3)/1155) + 
       ep*ns*(1077988804051164461/1701319788000 - (5246606612*z3)/19845 + 
         24800*z3^2 - (622908*z4)/7 - (14073680*z5)/63 - 10000*z6)) + 
     cf^2*dR*nf*((2239711*ns)/(29106*ep^2) + (193984469087*ns)/
        (3361743000*ep) + ns*(-850436752622893/46593757980000 + 
         (377744*z3)/1155) + ep*ns*(-14469095388206233/54442233216 - 
         (8489749117*z3)/59535 + 24000*z3^2 - (1143986*z4)/63 + 
         (2720320*z5)/7 + 60000*z6))
 
Dqq[3, 7, 1] = dR*nf*((20*ns)/13 + (336002*ep*ns)/117117 + 
      (9571268386*ep^2*ns)/5275535265 - (26802778518424*ep^3*ns)/1969120125)
 
Dqq[3, 7, 2] = cf*dR*nf*((-44185725461*ns)/2951348400 - 
      (65357*ns)/(8190*ep) + ep*ns*(-382641098833171/212709581884800 - 
        (240*z3)/13) + ep^2*ns*(46021683809354273/16803158400 - 
        (2429877524*z3)/6615 - (4137712*z4)/7 - 1626240*z5))
 
Dqq[3, 7, 3] = cf*dR*nf^2*tr*(((129548*ns)/36855 + (168107*si)/221130)/ep^2 + 
       (1222846176616376479*si)/143578967772240000 + 
       ((7987795223*ns)/664053390 + (498347744291*si)/132810678000)/ep + 
       ns*(15373603582886897/1196491398102000 + (320*z3)/13) + 
       ep*(si*(128654999200016251/340263957600 - (726593324*z3)/1701 - 
           (74536*z4)/9) + ns*(-2171720493116006947/850659894000 + 
           (13406731544*z3)/11907 + (30403600*z4)/63 + 598400*z5))) + 
     ca*cf*dR*nf*((-356257*ns)/(36855*ep^2) - (19532954681*ns)/
        (603684900*ep) + ns*(-30604879862404153/870175562256000 - 
         (147652*z3)/4095) + ep*ns*(13253163226409789071/1701319788000 - 
         (66106032532*z3)/19845 + 272800*z3^2 - (7928588*z4)/7 - 
         (158590480*z5)/63 - 110000*z6)) + 
     cf^2*dR*nf*((34092881*ns)/(1238328*ep^2) + (218052709078681*ns)/
        (3718698984000*ep) + ns*(19553224307604086339/574315871088960000 + 
         (522856*z3)/4095) + ep*ns*(-909211531292838433/272211166080 - 
         (111205180637*z3)/59535 + 264000*z3^2 - (966646*z4)/63 + 
         (32443520*z5)/7 + 660000*z6))
 
Dqq[5, 1, 1] = dR*nf*((2*ns)/3 + (992*ep*ns)/945 + (120542*ep^2*ns)/297675 + 
      (5260289648*ep^3*ns)/40516875)
 
Dqq[5, 1, 2] = cf*dR*nf*((-36887*ns)/44100 - (164*ns)/(105*ep) + 
      ep*ns*(684213539/111132000 - 8*z3) + ep^2*ns*(-8140741976431/97240500 + 
        (23574532*z3)/1225 - (794268*z4)/35 + 121968*z5))
 
Dqq[5, 1, 3] = cf*dR*nf^2*tr*((16055573719*si)/3938240250 + 
       ((1696*ns)/2835 + (36464*si)/19845)/ep^2 + 
       ((2242*ns)/25515 + (4579838*si)/1250235)/ep + 
       ns*(-4806240661/562605750 + (32*z3)/3) + 
       ep*(si*(24536673931219/280052640 - (19636844*z3)/945 - (98560*z4)/3) + 
         ns*(-1065302512137107/1750329000 + (1445216368*z3)/6615 + 
           (1216672*z4)/21 + 359040*z5))) + 
     ca*cf*dR*nf*((-4664*ns)/(2835*ep^2) - (123253*ns)/(127575*ep) + 
       ns*(51408125831/2250423000 - (7544*z3)/315) + 
       ep*ns*(797088751518337/437582250 - (3484985948*z3)/6615 + 
         163680*z3^2 - (4131404*z4)/21 - (8647120*z5)/7 - 66000*z6)) + 
     cf^2*dR*nf*((208268*ns)/(99225*ep^2) - (88359161*ns)/(125023500*ep) + 
       ns*(-598364817077/31505922000 + (2624*z3)/105) + 
       ep*ns*(-17742504788120629/28005264000 - (1914123601*z3)/6615 + 
         158400*z3^2 - (6397376*z4)/21 + (6964000*z5)/7 + 396000*z6))
 
Dqq[5, 3, 1] = dR*nf*((40*ns)/11 + (18658*ep*ns)/7623 + 
      (18311288*ep^2*ns)/26413695 + (2049066960736*ep^3*ns)/1969120125)
 
Dqq[5, 3, 2] = cf*dR*nf*((-34066547*ns)/2668050 - (23609*ns)/(1155*ep) + 
      ep*ns*(52675547123/3287037600 - (480*z3)/11) + 
      ep^2*ns*(-10321813414751477/16803158400 + (1160692436*z3)/6615 - 
        (852632*z4)/7 + 759360*z5))
 
Dqq[5, 3, 3] = cf*dR*nf^2*tr*((34915835753461*si)/3176847135000 + 
       ((100952*ns)/10395 + (880*si)/441)/ep^2 + 
       ((2476274*ns)/114345 + (1206740377*si)/229209750)/ep + 
       ns*(832774481813/83203139250 + (640*z3)/11) + 
       ep*(si*(9250355543735951/340263957600 - (51479404*z3)/1701 - 
           (6776*z4)/9) + ns*(-178065882505302677/850659894000 + 
           (1105260904*z3)/11907 + (2351600*z4)/63 + 54400*z5))) + 
     ca*cf*dR*nf*((-25238*ns)/(945*ep^2) - (3222773*ns)/(56700*ep) + 
       ns*(-8407482862/343814625 - (83848*z3)/1155) + 
       ep*ns*(1077988804051164461/1701319788000 - (5246606612*z3)/19845 + 
         24800*z3^2 - (622908*z4)/7 - (14073680*z5)/63 - 10000*z6)) + 
     cf^2*dR*nf*((2239711*ns)/(29106*ep^2) + (193984469087*ns)/
        (3361743000*ep) + ns*(-850436752622893/46593757980000 + 
         (377744*z3)/1155) + ep*ns*(-14469095388206233/54442233216 - 
         (8489749117*z3)/59535 + 24000*z3^2 - (1143986*z4)/63 + 
         (2720320*z5)/7 + 60000*z6))
 
Dqq[5, 5, 1] = dR*nf*((86662*ns)/27885 + (84*ns)/(13*ep) + 
      (2934288491*ep*ns)/1256079825 + (27896162093713*ep^2*ns)/
       56580115717125 + (329308185608*ep^3*ns)/31255875)
 
Dqq[5, 5, 2] = cf*dR*nf*((-2836*ns)/(65*ep^2) - (58177381*ns)/(1951950*ep) + 
      ns*(667708496239/234468234000 - (1008*z3)/13) + 
      ep*ns*(16032106189805371921/84492972804240000 + (13712*z3)/9295 - 
        (1512*z4)/13) + ep^2*ns*(-1293539460992203/266716800 - 
        (43781372*z3)/105 - 2094444*z4 + 10675728*z5))
 
Dqq[5, 5, 3] = cf*dR*nf^2*tr*(((11344*ns)/585 + (3872*si)/4095)/ep^3 + 
       ((1187007344*ns)/26351325 + (39684608*si)/16769025)/ep^2 + 
       si*(554024192051728016/34025224133525625 - (3872*z3)/585) + 
       ((5721646729439*si)/755360731125 + ns*(52293199869917/1186995434625 + 
           (1344*z3)/13))/ep + ns*(-111915081291367721761/
          213872837410732500 + (32636224*z3)/83655 + (2016*z4)/13) + 
       ep*(si*(53374280488905443/1080203040 - 12790740*z3 - 
           (54309640*z4)/3) + ns*(-679629754757507/27005076 + 
           (54256078624*z3)/4725 + (166873376*z4)/15 - 24013248*z5))) + 
     cf^2*dR*nf*((4021448*ns)/(20475*ep^3) + (172612050901*ns)/
        (922296375*ep^2) + (ns*(1311189754693267/6647174433900 + 
          (45376*z3)/65))/ep + ns*(-2396948210819478743797/
          5988439447500510000 - (6260326648*z3)/2927925 + (68064*z4)/65 + 
         (10080*z5)/13) + ep*ns*(-1451527424138990311/10802030400 + 
         (4154040586*z3)/63 - 10594080*z3^2 - (112576676*z4)/3 + 
         278348032*z5 - 26485200*z6)) + ca*cf*dR*nf*((-31196*ns)/(585*ep^3) - 
       (53313682*ns)/(479115*ep^2) + (ns*(-1174646350783/9809879625 - 
          (7136*z3)/65))/ep + ns*(9549061703296179803/7070176443330000 - 
         (549187684*z3)/585585 - (10704*z4)/65 - (1680*z5)/13) + 
       ep*ns*(20834949425945069/337563450 - (4825310488*z3)/675 - 
         10947216*z3^2 - (517578424*z4)/15 + 34846480*z5 + 4414200*z6))
 
Dqq[5, 7, 1] = dR*nf*((28*ns)/5 + (154436*ep*ns)/32175 + 
      (3606164857*ep^2*ns)/1449322875 + (1587052106924*ep^3*ns)/22325625)
 
Dqq[5, 7, 2] = cf*dR*nf*((-56196839287*ns)/1135134000 - 
      (132763*ns)/(3150*ep) + ep*ns*(-7560463203160981/409056888240000 - 
        (336*z3)/5) + ep^2*ns*(-10570906983009827/266716800 - 
        (1072744526*z3)/75 - (144439344*z4)/5 + 125505072*z5))
 
Dqq[5, 7, 3] = cf*dR*nf^2*tr*((1001876613093820669*si)/77311751877360000 + 
       ((292828*ns)/14175 + (115243*si)/85050)/ep^2 + 
       ((84429887153*ns)/1277025750 + (116016641491*si)/23837814000)/ep + 
       ns*(54023167866247999/460188999270000 + (448*z3)/5) + 
       ep*(si*(752739634413688123/1080203040 - (4780691980*z3)/27 - 
           256628680*z4) + ns*(-43462248445874957/135025380 + 
           (745123053568*z3)/4725 + (818507264*z4)/5 - 407151360*z5))) + 
     cf^2*dR*nf*((2510150749*ns)/(11907000*ep^2) + (159660688412947*ns)/
        (476756280000*ep) + ns*(695349387082354308181/1546235037547200000 + 
         (1062104*z3)/1575) + ep*ns*(-854101044447027289/440899200 + 
         (195415230277*z3)/189 - 179625600*z3^2 - 549833772*z4 + 
         4106530464*z5 - 449064000*z6)) + ca*cf*dR*nf*
      ((-805277*ns)/(14175*ep^2) - (19861681733*ns)/(116093250*ep) + 
       ns*(-102503723207353331/334682908560000 - (95252*z3)/1575) + 
       ep*ns*(2036844219280205021/2700507600 - (35273282668*z3)/525 - 
         185613120*z3^2 - (2519909756*z4)/5 + 675422896*z5 + 74844000*z6))
 
Dqq[7, 1, 1] = dR*nf*((4*ns)/11 + (31274*ep*ns)/38115 + 
      (86683864*ep^2*ns)/132068475 - (29965865548*ep^3*ns)/4501875)
 
Dqq[7, 1, 2] = cf*dR*nf*((-147168649*ns)/192099600 - (5713*ns)/(6930*ep) + 
      ep*ns*(17892889470761/5325000912000 - (48*z3)/11) + 
      ep^2*ns*(1173132472357393/518616000 - (725429538*z3)/1225 + 
        (838512*z4)/35 - 2004912*z5))
 
Dqq[7, 1, 3] = cf*dR*nf^2*tr*(((9412*ns)/31185 + (182629*si)/187110)/ep^2 + 
       (588806065970113*si)/143775024624000 + 
       ((-26064229*ns)/216112050 + (527060753*si)/192099600)/ep + 
       ns*(-36744344003471/5990626026000 + (64*z3)/11) + 
       ep*(si*(576938545644871/466754400 - (90399628*z3)/315 - 465920*z4) + 
         ns*(-5024022886468699/583443000 + (6813009776*z3)/2205 + 
           (5710304*z4)/7 + 5091840*z5))) + 
     ca*cf*dR*nf*((-2353*ns)/(2835*ep^2) - (10503257*ns)/(78586200*ep) + 
       ns*(13525968359747/871363785600 - (46028*z3)/3465) + 
       ep*ns*(3758268553881809/145860750 - (16398175756*z3)/2205 + 
         2321280*z3^2 - (19442188*z4)/7 - (122597520*z5)/7 - 936000*z6)) + 
     cf^2*dR*nf*((25055659*ns)/(26195400*ep^2) - (28435363577*ns)/
        (26893944000*ep) + ns*(-36480520210969271/2875500492480000 + 
         (45704*z3)/3465) + ep*ns*(-83555445516509933/9335088000 - 
         (8994590537*z3)/2205 + 2246400*z3^2 - (30347752*z4)/7 + 
         (98556000*z5)/7 + 5616000*z6))
 
Dqq[7, 3, 1] = dR*nf*((20*ns)/13 + (336002*ep*ns)/117117 + 
      (9571268386*ep^2*ns)/5275535265 - (26802778518424*ep^3*ns)/1969120125)
 
Dqq[7, 3, 2] = cf*dR*nf*((-44185725461*ns)/2951348400 - 
      (65357*ns)/(8190*ep) + ep*ns*(-382641098833171/212709581884800 - 
        (240*z3)/13) + ep^2*ns*(46021683809354273/16803158400 - 
        (2429877524*z3)/6615 - (4137712*z4)/7 - 1626240*z5))
 
Dqq[7, 3, 3] = cf*dR*nf^2*tr*(((129548*ns)/36855 + (168107*si)/221130)/ep^2 + 
       (1222846176616376479*si)/143578967772240000 + 
       ((7987795223*ns)/664053390 + (498347744291*si)/132810678000)/ep + 
       ns*(15373603582886897/1196491398102000 + (320*z3)/13) + 
       ep*(si*(128654999200016251/340263957600 - (726593324*z3)/1701 - 
           (74536*z4)/9) + ns*(-2171720493116006947/850659894000 + 
           (13406731544*z3)/11907 + (30403600*z4)/63 + 598400*z5))) + 
     ca*cf*dR*nf*((-356257*ns)/(36855*ep^2) - (19532954681*ns)/
        (603684900*ep) + ns*(-30604879862404153/870175562256000 - 
         (147652*z3)/4095) + ep*ns*(13253163226409789071/1701319788000 - 
         (66106032532*z3)/19845 + 272800*z3^2 - (7928588*z4)/7 - 
         (158590480*z5)/63 - 110000*z6)) + 
     cf^2*dR*nf*((34092881*ns)/(1238328*ep^2) + (218052709078681*ns)/
        (3718698984000*ep) + ns*(19553224307604086339/574315871088960000 + 
         (522856*z3)/4095) + ep*ns*(-909211531292838433/272211166080 - 
         (111205180637*z3)/59535 + 264000*z3^2 - (966646*z4)/63 + 
         (32443520*z5)/7 + 660000*z6))
 
Dqq[7, 5, 1] = dR*nf*((28*ns)/5 + (154436*ep*ns)/32175 + 
      (3606164857*ep^2*ns)/1449322875 + (1587052106924*ep^3*ns)/22325625)
 
Dqq[7, 5, 2] = cf*dR*nf*((-56196839287*ns)/1135134000 - 
      (132763*ns)/(3150*ep) + ep*ns*(-7560463203160981/409056888240000 - 
        (336*z3)/5) + ep^2*ns*(-10570906983009827/266716800 - 
        (1072744526*z3)/75 - (144439344*z4)/5 + 125505072*z5))
 
Dqq[7, 5, 3] = cf*dR*nf^2*tr*((1001876613093820669*si)/77311751877360000 + 
       ((292828*ns)/14175 + (115243*si)/85050)/ep^2 + 
       ((84429887153*ns)/1277025750 + (116016641491*si)/23837814000)/ep + 
       ns*(54023167866247999/460188999270000 + (448*z3)/5) + 
       ep*(si*(752739634413688123/1080203040 - (4780691980*z3)/27 - 
           256628680*z4) + ns*(-43462248445874957/135025380 + 
           (745123053568*z3)/4725 + (818507264*z4)/5 - 407151360*z5))) + 
     cf^2*dR*nf*((2510150749*ns)/(11907000*ep^2) + (159660688412947*ns)/
        (476756280000*ep) + ns*(695349387082354308181/1546235037547200000 + 
         (1062104*z3)/1575) + ep*ns*(-854101044447027289/440899200 + 
         (195415230277*z3)/189 - 179625600*z3^2 - 549833772*z4 + 
         4106530464*z5 - 449064000*z6)) + ca*cf*dR*nf*
      ((-805277*ns)/(14175*ep^2) - (19861681733*ns)/(116093250*ep) + 
       ns*(-102503723207353331/334682908560000 - (95252*z3)/1575) + 
       ep*ns*(2036844219280205021/2700507600 - (35273282668*z3)/525 - 
         185613120*z3^2 - (2519909756*z4)/5 + 675422896*z5 + 74844000*z6))
 
Dqq[7, 7, 1] = dR*nf*((1340180*ns)/289289 + (144*ns)/(17*ep) + 
      (4965533664148*ep*ns)/1107636955425 + (2004825210776031859*ep^2*ns)/
       848189613171025125 + (1546120245672472*ep^3*ns)/1093955625)
 
Dqq[7, 7, 2] = cf*dR*nf*((-39532*ns)/(595*ep^2) - (4204012724*ns)/
       (65090025*ep) + ns*(-5426199916115578/116301880319625 - 
        (1728*z3)/17) + ep*ns*(3384307773928334985547241/
         17099502601527866520000 - (1379472*z3)/289289 - (2592*z4)/17) + 
      ep^2*ns*(-29776379426923669/38102400 - (585441894328*z3)/3675 - 
        (16333697376*z4)/35 + 2102841216*z5))
 
Dqq[7, 7, 3] = cf*dR*nf^2*tr*(((158128*ns)/5355 + (10952*si)/16065)/ep^3 + 
       ((69081608942*ns)/820134315 + (52645165609*si)/24604029450)/ep^2 + 
       si*(1063091581017750862906879/61558209365500319472000 - 
         (10952*z3)/2295) + ((70286604531164783*si)/10048482459615600 + 
         ns*(366320952314941711/2512120614903900 + (2304*z3)/17))/ep + 
       ns*(-41664749988854649205417537/76947761706875399340000 + 
         (7522872992*z3)/13018005 + (3456*z4)/17) + 
       ep*(si*(10616737088412296903/1080203040 - (66147555980*z3)/27 - 
           3638275480*z4) + ns*(-188474586113494099/48223350 + 
           (9947477395712*z3)/4725 + (11996894336*z4)/5 - 6842806272*z5))) + 
     cf^2*dR*nf*((195347378*ns)/(562275*ep^3) + (1737936457083193*ns)/
        (3444564123000*ep^2) + 
       (ns*(6276294316821361259491/7033937721730920000 + (632512*z3)/595))/
        ep + ns*(30682028948165884385659573739/43090746555850223630400000 - 
         (920367782938*z3)/273378105 + (948768*z4)/595 + (17280*z5)/17) + 
       ep*ns*(-75045416212430844991/2700507600 + (436910385848*z3)/27 - 
         3018885120*z3^2 - 7972403872*z4 + 60334932096*z5 - 7547212800*z6)) + 
     ca*cf*dR*nf*((-434852*ns)/(5355*ep^3) - (6370035481*ns)/
        (30431700*ep^2) + (ns*(-71541415011605509/186428246004000 - 
          (63632*z3)/595))/ep + ns*(75152362995019714095414839/
          55962008514091199520000 - (568277695136*z3)/455630175 - 
         (95448*z4)/595 - (2880*z5)/17) + 
       ep*ns*(205032866195953312/24111675 - (521714095736*z3)/1575 - 
         3119514624*z3^2 - (36644654304*z4)/5 + 12549461312*z5 + 
         1257868800*z6))
 
Dqg[1, 1, 1] = 0
 
Dqg[1, 1, 2] = (-1366/375 + 32/(5*ep^2) - 272/(75*ep) + (98*ep)/75)*nf*ng*tr
 
Dqg[1, 1, 3] = nf^2*ng*tr^2*(-1586744/50625 - 128/(15*ep^3) + 
       224/(225*ep^2) - 9104/(1125*ep) + (256*z3)/5) + 
     cf*nf*ng*tr*(5034598/50625 - 512/(45*ep^3) + 10576/(675*ep^2) + 
       (5252/125 - (384*z3)/5)/ep + (7328*z3)/45 - (576*z4)/5) + 
     ca*nf*ng*tr*(1169182/50625 + 352/(45*ep^3) - 416/(675*ep^2) + 
       (31936/3375 - (256*z3)/5)/ep + (37168*z3)/225 - (384*z4)/5)
 
Dqg[1, 3, 1] = 0
 
Dqg[1, 3, 2] = (-2113/1470 + 366/(35*ep) + (40315189*ep)/617400)*nf*ng*tr
 
Dqg[1, 3, 3] = (-347981993/6945750 - 1784/(105*ep^2) - 493894/(33075*ep))*
      nf^2*ng*tr^2 + cf*nf*ng*tr*(4687257941/55566000 - 12437/(525*ep^2) + 
       4823473/(220500*ep) - (5216*z3)/35) + 
     ca*nf*ng*tr*(962973499/27783000 + 3362/(1575*ep^2) + 
       1010851/(330750*ep) - (2928*z3)/35)
 
Dqg[1, 5, 1] = 0
 
Dqg[1, 5, 2] = (2209/245 + 136/(21*ep) + (2887674347*ep)/9261000)*nf*ng*tr
 
Dqg[1, 5, 3] = (-1404056168/18753525 - 1856/(189*ep^2) - 267328/(8505*ep))*
      nf^2*ng*tr^2 + cf*nf*ng*tr*(140639061263/1969120125 - 
       308368/(19845*ep^2) - 69839612/(6251175*ep) - (6080*z3)/63) + 
     ca*nf*ng*tr*(124229262191/7876480500 - 22964/(3969*ep^2) + 
       1977667/(6251175*ep) - (1088*z3)/21)
 
Dqg[1, 7, 1] = 0
 
Dqg[1, 7, 2] = (30990853/2744280 + 529/(99*ep) + (357056379426143*ep)/
       380357208000)*nf*ng*tr
 
Dqg[1, 7, 3] = (-5760025132249/57053581200 - 2308/(297*ep^2) - 
       69874451/(2058210*ep))*nf^2*ng*tr^2 + 
     cf*nf*ng*tr*(2850812869570759/57510009849600 - 4972501/(374220*ep^2) - 
       22351843183/(1152597600*ep) - (8080*z3)/99) + 
     ca*nf*ng*tr*(22461078389257/6535228392000 - 10727/(1215*ep^2) - 
       14269699/(1309770*ep) - (4232*z3)/99)
 
Dqg[3, 1, 1] = 0
 
Dqg[3, 1, 2] = (-2627/2205 + 524/(105*ep) + (1549*ep)/2205)*nf*ng*tr
 
Dqg[3, 1, 3] = (-37725416/3472875 - 2272/(315*ep^2) - 235696/(99225*ep))*nf^2*
      ng*tr^2 + cf*nf*ng*tr*(2825387519/83349000 - 39574/(4725*ep^2) + 
       6207233/(992250*ep) - (6464*z3)/105) + 
     ca*nf*ng*tr*(464563439/41674500 + 28468/(4725*ep^2) + 
       1207237/(496125*ep) - (4192*z3)/105)
 
Dqg[3, 3, 1] = 0
 
Dqg[3, 3, 2] = (435539/66150 + 88/(9*ep^2) + 1744/(315*ep) + 
      (56152074151*ep)/12502350)*nf*ng*tr
 
Dqg[3, 3, 3] = nf^2*ng*tr^2*(-28870133051/337563450 - 352/(27*ep^3) - 
       27640/(1701*ep^2) - 132479902/(2679075*ep) + (704*z3)/9) + 
     cf*nf*ng*tr*(31988318734567/202538070000 - 13816/(405*ep^3) - 
       1948367/(127575*ep^2) + (2657985989/160744500 - (352*z3)/3)/ep + 
       (735272*z3)/2835 - 176*z4) + ca*nf*ng*tr*
      (-13891265031377/101269035000 - 6248/(405*ep^3) + 
       1360844/(127575*ep^2) + (898069661/80372250 - (704*z3)/9)/ep + 
       (1171616*z3)/2835 - (352*z4)/3)
 
Dqg[3, 5, 1] = 0
 
Dqg[3, 5, 2] = (858733/48510 + 332/(21*ep) + (42983887379947*ep)/336174300)*
     nf*ng*tr
 
Dqg[3, 5, 3] = (-41267652808/252130725 - 1664/(63*ep^2) - 1943776/(31185*ep))*
      nf^2*ng*tr^2 + cf*nf*ng*tr*(1675412272586/79421178375 - 
       51278/(735*ep^2) - 1418297458/(22920975*ep) - (4640*z3)/21) + 
     ca*nf*ng*tr*(2076244285957/158842356750 - 135326/(6615*ep^2) + 
       26376554/(22920975*ep) - (2656*z3)/21)
 
Dqg[3, 7, 1] = 0
 
Dqg[3, 7, 2] = (1069857533/42162120 + 1049/(117*ep) + 
      (19123968710009909651*ep)/15193541563200)*nf*ng*tr
 
Dqg[3, 7, 3] = (-2295630160051999/11395156172400 - 4988/(351*ep^2) - 
       2168265161/(31621590*ep))*nf^2*ng*tr^2 + 
     cf*nf*ng*tr*(-3684742922493519599/57431587108896000 - 
       18118523/(442260*ep^2) - 5922972171643/(53124271200*ep) - 
       (15200*z3)/117) + ca*nf*ng*tr*(-16045643611384759/1305263343384000 - 
       216458/(15795*ep^2) - 13233307099/(603684900*ep) - (8392*z3)/117)
 
Dqg[5, 1, 1] = 0
 
Dqg[5, 1, 2] = (415/196 + 194/(105*ep) + (95749451957*ep)/37044000)*nf*ng*tr
 
Dqg[5, 1, 3] = (-86317516/13395375 - 2416/(945*ep^2) - 1430888/(297675*ep))*
      nf^2*ng*tr^2 + cf*nf*ng*tr*(101831059427/7876480500 - 
       272078/(99225*ep^2) - 61506497/(62511750*ep) - (7072*z3)/315) + 
     ca*nf*ng*tr*(47002435643/7876480500 + 41228/(19845*ep^2) + 
       90237253/(25004700*ep) - (1552*z3)/105)
 
Dqg[5, 3, 1] = 0
 
Dqg[5, 3, 2] = (1730587/161700 + 68/(7*ep) + (810176069418571*ep)/
       13446972000)*nf*ng*tr
 
Dqg[5, 3, 3] = (-5365642487/72037350 - 320/(21*ep^2) - 11054002/(363825*ep))*
      nf^2*ng*tr^2 + cf*nf*ng*tr*(73629992893/192536190000 - 
       384469/(11025*ep^2) - 549974267/(13891500*ep) - (864*z3)/7) + 
     ca*nf*ng*tr*(21399122933537/1058949045000 - 4232/(245*ep^2) + 
       360973087/(38201625*ep) - (544*z3)/7)
 
Dqg[5, 5, 1] = 0
 
Dqg[5, 5, 2] = (1670609741/71050980 + 176/(13*ep^2) + 274802/(17745*ep) + 
      (483272980826934817921*ep)/128019655764000)*nf*ng*tr
 
Dqg[5, 5, 3] = nf^2*ng*tr^2*(-14194966702390228/64809950730525 - 
       704/(39*ep^3) - 1110496/(31941*ep^2) - 154718443744/(1438782345*ep) + 
       (1408*z3)/13) + cf*nf*ng*tr*(525662086433025908/34025224133525625 - 
       249568/(4095*ep^3) - 1325988124/(16769025*ep^2) + 
       (-172281474893357/1510721462250 - (2112*z3)/13)/ep + 
       (20352896*z3)/53235 - (3168*z4)/13) + 
     ca*nf*ng*tr*(-18803157294021647629/54440358613641000 - 
       30272/(819*ep^3) - 93689042/(3353805*ep^2) + 
       (-37961780190881/604288584900 - (1408*z3)/13)/ep + 
       (35275984*z3)/53235 - (2112*z4)/13)
 
Dqg[5, 7, 1] = 0
 
Dqg[5, 7, 2] = (620927767/16216200 + 967/(45*ep) + (7569026148356876747*ep)/
       166961995200)*nf*ng*tr
 
Dqg[5, 7, 3] = (-41538957990281/125221496400 - 4924/(135*ep^2) - 
       1403006573/(12162150*ep))*nf^2*ng*tr^2 + 
     cf*nf*ng*tr*(-6181323241403720383/22089071964960000 - 
       20694571/(170100*ep^2) - 1559068308953/(6810804000*ep) - 
       (2672*z3)/9) + ca*nf*ng*tr*(-864363047809741/7723451736000 - 
       2049157/(42525*ep^2) - 81418417/(1190700*ep) - (7736*z3)/45)
 
Dqg[7, 1, 1] = 0
 
Dqg[7, 1, 2] = (87774877/48024900 + 3434/(3465*ep) + 
      (1376705096118329*ep)/38035720800)*nf*ng*tr
 
Dqg[7, 1, 3] = (-100312918456/17829244125 - 14032/(10395*ep^2) - 
       41801576/(12006225*ep))*nf^2*ng*tr^2 + 
     cf*nf*ng*tr*(34634474495964797/5032125861840000 - 
       9117631/(6548850*ep^2) - 1885252441/(2241162000*ep) - 
       (41504*z3)/3465) + ca*nf*ng*tr*(137722437503153/32676141960000 + 
       9229/(8505*ep^2) + 316464389/(130977000*ep) - (27472*z3)/3465)
 
Dqg[7, 3, 1] = 0
 
Dqg[7, 3, 2] = (565900891/54654600 + 345/(91*ep) + (3552275162698298977*ep)/
       8440856424000)*nf*ng*tr
 
Dqg[7, 3, 3] = (-8429178276059/158266057950 - 1528/(273*ep^2) - 
       4162901914/(184459275*ep))*nf^2*ng*tr^2 + 
     cf*nf*ng*tr*(-6937232647509445097/223345060979040000 - 
       21868529/(1719900*ep^2) - 2414425826863/(68864796000*ep) - 
       (4288*z3)/91) + ca*nf*ng*tr*(193907880655083841/15953218641360000 - 
       166099/(24570*ep^2) - 122975320081/(14756742000*ep) - (2760*z3)/91)
 
Dqg[7, 5, 1] = 0
 
Dqg[7, 5, 2] = (758838961/28378350 + 676/(45*ep) + (193127164464824988731*ep)/
       5113211103000)*nf*ng*tr
 
Dqg[7, 5, 3] = (-368283821791796/1917454163625 - 3296/(135*ep^2) - 
       978946928/(14189175*ep))*nf^2*ng*tr^2 + 
     cf*nf*ng*tr*(-46351557007685353/228732993720000 - 
       20985379/(297675*ep^2) - 138968939947/(916839000*ep) - (8704*z3)/45) + 
     ca*nf*ng*tr*(-1238491766567257121/19327937969340000 - 
       396842/(8505*ep^2) - 303498918187/(5959453500*ep) - (5408*z3)/45)
 
Dqg[7, 7, 1] = 0
 
Dqg[7, 7, 2] = (150849157216673/3322910866275 + 296/(17*ep^2) + 
      345056494/(13018005*ep) + (232877705738691995211289734671*ep)/
       488557217186510472000)*nf*ng*tr
 
Dqg[7, 7, 3] = nf^2*ng*tr^2*(-148846547188083837529883/
        366417912889882854000 - 1184/(51*ep^3) - 428387308/(7810803*ep^2) - 
       10588386326154061/(59812395592950*ep) + (2368*z3)/17) + 
     cf*nf*ng*tr*(-9669252496439477672438843/24623283746200127788800 - 
       1462684/(16065*ep^3) - 8299070450617/(49208058900*ep^2) + 
       (-4829347076998448209/14354974942308000 - (3552*z3)/17)/ep + 
       (20316309868*z3)/39054015 - (5328*z4)/17) + 
     ca*nf*ng*tr*(-1407405239488669382701/1854028906509780000 - 
       140008/(2295*ep^3) - 85748462/(912951*ep^2) + 
       (-133529995956541/605286513000 - (2368*z3)/17)/ep + 
       (36442392928*z3)/39054015 - (3552*z4)/17)


==> anc/Anc2.mres <==


(* Two and Three loop off diagonal anomalous dimension matrix as defined in  Eq.(33) for n = 7 *)

      
gammaOffdiag2loop = {{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, 
     {-(cf*(-363*ca + 275*cf + 100*nf))/27, ((77*ca - 206*cf)*nf)/27, 0, 0, 
      0, 0, 0, 0}, {(22*cf*(-17*ca + 15*cf - 2*nf))/9, 
      22*ca^2 - (44*cf*nf)/9, 0, 0, 0, 0, 0, 0}, 
     {-(cf*(-7865*ca + 10153*cf + 1960*nf))/945, ((275*ca - 1072*cf)*nf)/252, 
      -(cf*(-31900*ca + 6467*cf + 6020*nf))/3500, (53*(230*ca - 297*cf)*nf)/
       10500, 0, 0, 0, 0}, {(22*cf*(-335*ca + 234*cf - 40*nf))/189, 
      (55*(415*ca^2 - 64*cf*nf))/756, (cf*(-6639*ca + 7040*cf - 440*nf))/175, 
      (11*(1299*ca^2 - 44*cf*nf))/1050, 0, 0, 0, 0}, 
     {-(cf*(-91322*ca + 148843*cf + 21672*nf))/15876, 
      ((6587*ca - 31660*cf)*nf)/11340, 
      -(cf*(-487025*ca + 359007*cf + 91175*nf))/73500, 
      (11*(3115*ca - 5111*cf)*nf)/63000, 
      (13*cf*(1482250*ca + 184525*cf - 271824*nf))/2778300, 
      (143*(57953*ca - 65155*cf)*nf)/13891500, 0, 0}, 
     {(cf*(-46214*ca + 26825*cf - 5180*nf))/1134, (15631*ca^2 - 1850*cf*nf)/
       405, (cf*(-17017*ca + 185*(87*cf - 7*nf)))/525, 
      (11*(980*ca^2 - 37*cf*nf))/900, 
      (13*cf*(-561286*ca + 1295*(467*cf - 20*nf)))/198450, 
      (143*(75293*ca^2 - 925*cf*nf))/992250, 0, 0}}
 
gammaOffdiag3loop = {{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, 
     {(cf*(7766880*ca^2 - 28*ca*(194717*cf + 146453*nf) + 
         7*(59325*cf^2 + 70930*cf*nf + 23868*nf^2)))/97200, 
      -(nf*(-663294*ca^2 + 18*cf*(47013*cf - 8266*nf) + 
          ca*(1282337*cf + 50620*nf)))/48600, 0, 0, 0, 0, 0, 0}, 
     {(cf*(-2958908*ca^2 + 6*ca*(895233*cf + 321842*nf) - 
         5*(332625*cf^2 + 319892*cf*nf - 33912*nf^2)))/16200, 
      (1566378*ca^3 - 349360*ca^2*nf - 49373*ca*cf*nf + 
        18*cf*nf*(-8141*cf + 4710*nf))/8100, 0, 0, 0, 0, 0, 0}, 
     {-(cf*(-2984231250*ca^2 + 5*ca*(399905311*cf + 325725845*nf) + 
          3*(517756047*cf^2 + 40515250*cf*nf - 8268200*nf^2)))/83349000, 
      (nf*(423105895*ca^2 + 512461186*ca*cf - 4528924200*cf^2 - 
         521500*ca*nf + 86207120*cf*nf))/133358400, 
      (cf*(35162484000*ca^2 - 1273826287*cf^2 + 1182778182*cf*nf + 
         716971200*nf^2 - 10*ca*(729211471*cf + 1572174892*nf)))/617400000, 
      (nf*(4302395210*ca^2 + 8*ca*(327539873*cf - 136499125*nf) + 
         cf*(-9587229587*cf + 1040374240*nf)))/1852200000, 0, 0, 0, 0}, 
     {(cf*(-2893303785*ca^2 + 7073572830*ca*cf - 2932750844*cf^2 + 
         1626614540*ca*nf - 1141372680*cf*nf + 117919200*nf^2))/16669800, 
      (8489013027*ca^3 - 1749902000*ca^2*nf - 315864568*ca*cf*nf + 
        96*cf*nf*(-5493507*cf + 1965320*nf))/26671680, 
      (cf*(-8219019334*ca^2 + 11574517257*ca*cf - 2767251818*cf^2 + 
         2745947020*ca*nf - 2866143196*cf*nf + 190360800*nf^2))/30870000, 
      (14378664569*ca^3 - 6158277440*ca^2*nf + 614439774*ca*cf*nf + 
        132*cf*nf*(-8233259*cf + 1586340*nf))/185220000, 0, 0, 0, 0}, 
     {-(cf*(-613641161000*ca^2 + 1115618765533*cf^2 + 153094317250*cf*nf + 
          3005136680*nf^2 + 245*ca*(349713493*cf + 1477305706*nf)))/
       33606316800, (nf*(9260461063*ca^2 - 125*cf*(1668725119*cf + 
           1019942*nf) + ca*(56702840638*cf + 789171460*nf)))/6001128000, 
      (cf*(10657856671000*ca^2 - 637768138898*cf^2 + 1457635009978*cf*nf + 
         211458314200*nf^2 - 2695*ca*(2200463587*cf + 1822836378*nf)))/
       311169600000, -(nf*(178843467740*ca^2 - 990470313148*ca*cf + 
          1027866706639*cf^2 + 21225369200*ca*nf - 30920688330*cf*nf))/
       133358400000, (13*cf*(20246404717000*ca^2 - 2530826148125*cf^2 + 
         77*ca*(33558807775*cf - 112751916746*nf) - 1249972222946*cf*nf + 
         460254504920*nf^2))/5881105440000, 
      (13*nf*(1504254323768*ca^2 + 4379224122128*ca*cf - 6570946560235*cf^2 - 
         516852419440*ca*nf + 401158565290*cf*nf))/29405527200000, 0, 0}, 
     {(cf*(-395207364300*ca^2 + 7*ca*(165331270921*cf + 30689482120*nf) - 
         5*(99833268029*cf^2 + 27146659568*cf*nf - 2575134240*nf^2)))/
       2400451200, (196622636108*ca^3 - 37047572100*ca^2*nf - 
        8892478260*ca*cf*nf + 1225*cf*nf*(-6450923*cf + 1876920*nf))/
       428652000, (cf*(-1295175494564*ca^2 + 2148213155823*ca*cf - 
         831002884702*cf^2 + 300386682120*ca*nf - 255896702754*cf*nf + 
         18967351200*nf^2))/4445280000, 
      (133125932320*ca^3 - 55704309360*ca^2*nf + 6507707660*ca*cf*nf + 
        7*cf*nf*(-1420931909*cf + 212898840*nf))/1905120000, 
      (-13*cf*(8774521964172*ca^2 - 11461527299267*ca*cf + 
         2098347850505*cf^2 - 2639594396600*ca*nf + 2867823333320*cf*nf - 
         157058916000*nf^2))/420078960000, 
      (13*(9937877960488*ca^3 - 4212622134000*ca^2*nf + 336532718400*ca*cf*
          nf + 25*cf*nf*(-20164469323*cf + 2468068680*nf)))/2100394800000, 0, 
      0}}
 
 
 
(*    One, two and three loop diagonal anomalous dimension matrix defined  in Eqs.(33)-(34), 
    gamma_n = {{gamma_qq (n),    gamma_qg (n)}, {gamma_gq (n), gamma_gg (n)}             
    gamma_n = a*gamman1 + a^2 gamman2 + a^3 gamman3
*)

gamma11 = {{(16*cf)/3, (-4*nf)/3}, {(-16*cf)/3, (4*nf)/3}}
 
gamma12 = {{(752*ca*cf)/27 - (224*cf^2)/27 - (208*cf*nf)/27, 
      (-70*ca*nf)/27 - (148*cf*nf)/27}, {(-752*ca*cf)/27 + (224*cf^2)/27 + 
       (208*cf*nf)/27, (70*ca*nf)/27 + (148*cf*nf)/27}}
 
gamma13 = {{(41840*ca^2*cf)/243 - (17056*ca*cf^2)/243 - (1120*cf^3)/243 - 
       (44*ca*cf*nf)/9 - (14188*cf^2*nf)/243 - (568*cf*nf^2)/81 + 
       (128*ca^2*cf*z3)/3 - 128*ca*cf^2*z3 + (256*cf^3*z3)/3 - 
       (256*ca*cf*nf*z3)/3 + (256*cf^2*nf*z3)/3, (-3589*ca^2*nf)/81 + 
       (278*ca*cf*nf)/9 - (4310*cf^2*nf)/243 + (2116*ca*nf^2)/243 - 
       (346*cf*nf^2)/243 + 48*ca^2*nf*z3 - (208*ca*cf*nf*z3)/3 + 
       (64*cf^2*nf*z3)/3}, {(-41840*ca^2*cf)/243 + (17056*ca*cf^2)/243 + 
       (1120*cf^3)/243 + (44*ca*cf*nf)/9 + (14188*cf^2*nf)/243 + 
       (568*cf*nf^2)/81 - (128*ca^2*cf*z3)/3 + 128*ca*cf^2*z3 - 
       (256*cf^3*z3)/3 + (256*ca*cf*nf*z3)/3 - (256*cf^2*nf*z3)/3, 
      (3589*ca^2*nf)/81 - (278*ca*cf*nf)/9 + (4310*cf^2*nf)/243 - 
       (2116*ca*nf^2)/243 + (346*cf*nf^2)/243 - 48*ca^2*nf*z3 + 
       (208*ca*cf*nf*z3)/3 - (64*cf^2*nf*z3)/3}}
 
gamma31 = {{(157*cf)/15, (-11*nf)/45}, {(-22*cf)/5, (42*ca)/5 + (4*nf)/3}}
 
gamma32 = {{(32314*ca*cf)/675 - (287303*cf^2)/27000 - (134857*cf*nf)/13500, 
      (16387*ca*nf)/13500 - (56317*cf*nf)/27000}, 
     {(-63949*ca*cf)/2250 + (42109*cf^2)/4500 + (626*cf*nf)/225, 
      (7121*ca^2)/250 - (2513*ca*nf)/225 + (20951*cf*nf)/4500}}
 
gamma33 = {{(136066373*ca^2*cf)/486000 - (267028157*ca*cf^2)/4860000 - 
       (714245693*cf^3)/24300000 - (205153943*ca*cf*nf)/6075000 - 
       (423070547*cf^2*nf)/6075000 - (423343*cf*nf^2)/101250 + 
       (2878*ca^2*cf*z3)/75 - (2878*ca*cf^2*z3)/25 + (5756*cf^3*z3)/75 - 
       (6764*ca*cf*nf*z3)/75 + (6764*cf^2*nf*z3)/75, 
      (-295110931*ca^2*nf)/18225000 + (278546497*ca*cf*nf)/12150000 - 
       (757117001*cf^2*nf)/72900000 + (4481539*ca*nf^2)/3645000 + 
       (9613841*cf*nf^2)/36450000 + (472*ca^2*nf*z3)/25 - 
       (646*ca*cf*nf*z3)/25 + (174*cf^2*nf*z3)/25}, 
     {(-325575847*ca^2*cf)/2025000 - (117100723*ca*cf^2)/4050000 + 
       (110687611*cf^3)/1012500 - (799*ca*cf*nf)/8100 + 
       (7303342*cf^2*nf)/253125 + (54731*cf*nf^2)/6750 - 
       (1888*ca^2*cf*z3)/25 + (5664*ca*cf^2*z3)/25 - (3776*cf^3*z3)/25 + 
       (352*ca*cf*nf*z3)/5 - (352*cf^2*nf*z3)/5, (53797499*ca^2*nf)/1215000 - 
       (235535117*ca*cf*nf)/2025000 + (2557151*cf^2*nf)/1518750 - 
       (757861*ca*nf^2)/121500 - (489887*cf*nf^2)/303750 - 
       (3132*ca^2*nf*z3)/25 + (3264*ca*cf*nf*z3)/25 - (132*cf^2*nf*z3)/25}}
 
gamma51 = {{(1418*cf)/105, (-11*nf)/105}, {(-88*cf)/21, (83*ca)/7 + (4*nf)/3}}
 
gamma52 = {{(157415*ca*cf)/2646 - (3173311*cf^2)/257250 - 
       (3004058*cf*nf)/231525, (867311*ca*nf)/926100 - 
       (296083*cf*nf)/231525}, {(-437033*ca*cf)/15435 + 
       (2382542*cf^2)/231525 + (4408*cf*nf)/6615, (1506899*ca^2)/37044 - 
       (102997*ca*nf)/6615 + (200638*cf*nf)/46305}}
 
gamma53 = {{(115237918583*ca^2*cf)/333396000 - (34855421369*ca*cf^2)/
        583443000 - (854652999073*cf^3)/25525631250 - (330892349941*ca*cf*nf)/
        8168202000 - (1863446716991*cf^2*nf)/20420505000 - 
       (69504947*cf*nf^2)/16206750 + (139724*ca^2*cf*z3)/3675 - 
       (139724*ca*cf^2*z3)/1225 + (279448*cf^3*z3)/3675 - 
       (81344*ca*cf*nf*z3)/735 + (81344*cf^2*nf*z3)/735, 
      (-58595443051*ca^2*nf)/6534561600 + (1199181909343*ca*cf*nf)/
        81682020000 - (2933980223981*cf^2*nf)/408410100000 + 
       (86617163*ca*nf^2)/233377200 + (1539874183*cf*nf^2)/6806835000 + 
       (11644*ca^2*nf*z3)/1225 - (47332*ca*cf*nf*z3)/3675 + 
       (496*cf^2*nf*z3)/147}, {(-202913519537*ca^2*cf)/1633640400 - 
       (150561431231*ca*cf^2)/1021025250 + (1031558954593*cf^3)/5105126250 - 
       (253841107*ca*cf*nf)/58344300 + (20157323311*cf^2*nf)/1021025250 + 
       (5666918*cf*nf^2)/694575 - (75184*ca^2*cf*z3)/735 + 
       (75184*ca*cf^2*z3)/245 - (150368*cf^3*z3)/735 + 
       (1408*ca*cf*nf*z3)/21 - (1408*cf^2*nf*z3)/21, 
      (96390174479*ca^3)/435637440 + (9763460989*ca^2*nf)/233377200 - 
       (9691228129*ca*cf*nf)/65345616 - (11024749151*cf^2*nf)/20420505000 - 
       (13195474*ca*nf^2)/2083725 - (280414331*cf*nf^2)/145860750 - 
       (37584*ca^2*nf*z3)/245 + (114512*ca*cf*nf*z3)/735 - 
       (352*cf^2*nf*z3)/147}}
 
gamma71 = {{(9883*cf)/630, (-37*nf)/630}, {(-37*cf)/9, 
      (638*ca)/45 + (4*nf)/3}}
 
gamma72 = {{(25870049*ca*cf)/381024 - (27040578211*cf^2)/2000376000 - 
       (435185647*cf*nf)/28576800, (100911011*ca*nf)/142884000 - 
       (51090517*cf*nf)/57153600}, {(-58805263*ca*cf)/2041200 + 
       (331619149*cf^2)/28576800 - (12613*cf*nf)/17010, 
      (4447388*ca^2)/91125 - (623687*ca*nf)/34020 + (685883*cf*nf)/163296}}
 
gamma73 = {{(8101059985033*ca^2*cf)/20575296000 - (3662576699059*ca*cf^2)/
        56010528000 - (109308710097437993*cf^3)/3175796937600000 - 
       (57184215157831*ca*cf*nf)/1296243648000 - (4910531568705853*cf^2*nf)/
        45368527680000 - (9866277929*cf*nf^2)/2160406080 + 
       (2510407*ca^2*cf*z3)/66150 - (2510407*ca*cf^2*z3)/22050 + 
       (2510407*cf^3*z3)/33075 - (23993*ca*cf*nf*z3)/189 + 
       (23993*cf^2*nf*z3)/189, (-24648658224523*ca^2*nf)/4050761400000 + 
       (4896295442015177*ca*cf*nf)/453685276800000 - 
       (4374484944665803*cf^2*nf)/793949234400000 + (10379424541*ca*nf^2)/
        77157360000 + (7903297846481*cf*nf^2)/45368527680000 + 
       (64021*ca^2*nf*z3)/11025 - (515201*ca*cf*nf*z3)/66150 + 
       (107*cf^2*nf*z3)/54}, {(-840976971727*ca^2*cf)/9258883200 - 
       (16504689458671*ca*cf^2)/64812182400 + (12876352060509647*cf^3)/
        45368527680000 - (3105820553*ca*cf*nf)/482233500 + 
       (8498139408671*cf^2*nf)/648121824000 + (339184373*cf*nf^2)/42865200 - 
       (117298*ca^2*cf*z3)/945 + (117298*ca*cf^2*z3)/315 - 
       (234596*cf^3*z3)/945 + (592*ca*cf*nf*z3)/9 - (592*cf^2*nf*z3)/9, 
      (1381390082227*ca^3)/5166787500 + (2080130771161*ca^2*nf)/51438240000 - 
       (220111823810087*ca*cf*nf)/1296243648000 - (14058417959723*cf^2*nf)/
        11342131920000 - (420970849*ca*nf^2)/64297800 - 
       (1747563703*cf*nf^2)/843908625 - (162587*ca^2*nf*z3)/945 + 
       (163882*ca*cf*nf*z3)/945 - (37*cf^2*nf*z3)/27}}
       
  gammaDiag1loop={{(16 cf)/3, -((4 nf)/3), 0, 0, 0, 0, 0, 0}, {-((16 cf)/3), (4 nf)/3, 
  0, 0, 0, 0, 0, 0}, {0, 0, (157 cf)/15, -((11 nf)/45), 0, 0, 0, 
  0}, {0, 0, -((22 cf)/5), (42 ca)/5 + (4 nf)/3, 0, 0, 0, 0}, {0, 0, 
  0, 0, (1418 cf)/105, -((11 nf)/105), 0, 0}, {0, 0, 0, 
  0, -((88 cf)/21), (83 ca)/7 + (4 nf)/3, 0, 0}, {0, 0, 0, 0, 0, 0, (
  9883 cf)/630, -((37 nf)/630)}, {0, 0, 0, 0, 0, 
  0, -((37 cf)/9), (638 ca)/45 + (4 nf)/3}}    


     gammaDiag2loop={{(752 ca cf)/27 - (224 cf^2)/27 - (208 cf nf)/
   27, -((70 ca nf)/27) - (148 cf nf)/27, 0, 0, 0, 0, 0, 
  0}, {-((752 ca cf)/27) + (224 cf^2)/27 + (208 cf nf)/27, (70 ca nf)/
   27 + (148 cf nf)/27, 0, 0, 0, 0, 0, 0}, {0, 
  0, (32314 ca cf)/675 - (287303 cf^2)/27000 - (134857 cf nf)/13500, (
   16387 ca nf)/13500 - (56317 cf nf)/27000, 0, 0, 0, 0}, {0, 
  0, -((63949 ca cf)/2250) + (42109 cf^2)/4500 + (626 cf nf)/225, (
   7121 ca^2)/250 - (2513 ca nf)/225 + (20951 cf nf)/4500, 0, 0, 0, 
  0}, {0, 0, 0, 
  0, (157415 ca cf)/2646 - (3173311 cf^2)/257250 - (3004058 cf nf)/
   231525, (867311 ca nf)/926100 - (296083 cf nf)/231525, 0, 0}, {0, 
  0, 0, 0, -((437033 ca cf)/15435) + (2382542 cf^2)/231525 + (
   4408 cf nf)/6615, (1506899 ca^2)/37044 - (102997 ca nf)/6615 + (
   200638 cf nf)/46305, 0, 0}, {0, 0, 0, 0, 0, 
  0, (25870049 ca cf)/381024 - (27040578211 cf^2)/2000376000 - (
   435185647 cf nf)/28576800, (100911011 ca nf)/142884000 - (
   51090517 cf nf)/57153600}, {0, 0, 0, 0, 0, 
  0, -((58805263 ca cf)/2041200) + (331619149 cf^2)/28576800 - (
   12613 cf nf)/17010, (4447388 ca^2)/91125 - (623687 ca nf)/34020 + (
   685883 cf nf)/163296}}     

gammaDiag3loop={{(41840 ca^2 cf)/243 - (17056 ca cf^2)/243 - (1120 cf^3)/243 - (
   44 ca cf nf)/9 - (14188 cf^2 nf)/243 - (568 cf nf^2)/81 + 
   128/3 ca^2 cf z3 - 128 ca cf^2 z3 + (256 cf^3 z3)/3 - 
   256/3 ca cf nf z3 + 256/3 cf^2 nf z3, -((3589 ca^2 nf)/81) + (
   278 ca cf nf)/9 - (4310 cf^2 nf)/243 + (2116 ca nf^2)/243 - (
   346 cf nf^2)/243 + 48 ca^2 nf z3 - 208/3 ca cf nf z3 + 
   64/3 cf^2 nf z3, 0, 0, 0, 0, 0, 
  0}, {-((41840 ca^2 cf)/243) + (17056 ca cf^2)/243 + (1120 cf^3)/
   243 + (44 ca cf nf)/9 + (14188 cf^2 nf)/243 + (568 cf nf^2)/81 - 
   128/3 ca^2 cf z3 + 128 ca cf^2 z3 - (256 cf^3 z3)/3 + 
   256/3 ca cf nf z3 - 256/3 cf^2 nf z3, (3589 ca^2 nf)/81 - (
   278 ca cf nf)/9 + (4310 cf^2 nf)/243 - (2116 ca nf^2)/243 + (
   346 cf nf^2)/243 - 48 ca^2 nf z3 + 208/3 ca cf nf z3 - 
   64/3 cf^2 nf z3, 0, 0, 0, 0, 0, 0}, {0, 
  0, (136066373 ca^2 cf)/486000 - (267028157 ca cf^2)/4860000 - (
   714245693 cf^3)/24300000 - (205153943 ca cf nf)/6075000 - (
   423070547 cf^2 nf)/6075000 - (423343 cf nf^2)/101250 + 
   2878/75 ca^2 cf z3 - 2878/25 ca cf^2 z3 + (5756 cf^3 z3)/75 - 
   6764/75 ca cf nf z3 + 
   6764/75 cf^2 nf z3, -((295110931 ca^2 nf)/18225000) + (
   278546497 ca cf nf)/12150000 - (757117001 cf^2 nf)/72900000 + (
   4481539 ca nf^2)/3645000 + (9613841 cf nf^2)/36450000 + 
   472/25 ca^2 nf z3 - 646/25 ca cf nf z3 + 174/25 cf^2 nf z3, 0, 0, 
  0, 0}, {0, 
  0, -((325575847 ca^2 cf)/2025000) - (117100723 ca cf^2)/4050000 + (
   110687611 cf^3)/1012500 - (799 ca cf nf)/8100 + (7303342 cf^2 nf)/
   253125 + (54731 cf nf^2)/6750 - 1888/25 ca^2 cf z3 + 
   5664/25 ca cf^2 z3 - (3776 cf^3 z3)/25 + 352/5 ca cf nf z3 - 
   352/5 cf^2 nf z3, (53797499 ca^2 nf)/1215000 - (
   235535117 ca cf nf)/2025000 + (2557151 cf^2 nf)/1518750 - (
   757861 ca nf^2)/121500 - (489887 cf nf^2)/303750 - 
   3132/25 ca^2 nf z3 + 3264/25 ca cf nf z3 - 132/25 cf^2 nf z3, 0, 0,
   0, 0}, {0, 0, 0, 
  0, (115237918583 ca^2 cf)/333396000 - (34855421369 ca cf^2)/
   583443000 - (854652999073 cf^3)/25525631250 - (
   330892349941 ca cf nf)/8168202000 - (1863446716991 cf^2 nf)/
   20420505000 - (69504947 cf nf^2)/16206750 + (139724 ca^2 cf z3)/
   3675 - (139724 ca cf^2 z3)/1225 + (279448 cf^3 z3)/3675 - 
   81344/735 ca cf nf z3 + 
   81344/735 cf^2 nf z3, -((58595443051 ca^2 nf)/6534561600) + (
   1199181909343 ca cf nf)/81682020000 - (2933980223981 cf^2 nf)/
   408410100000 + (86617163 ca nf^2)/233377200 + (1539874183 cf nf^2)/
   6806835000 + (11644 ca^2 nf z3)/1225 - (47332 ca cf nf z3)/3675 + 
   496/147 cf^2 nf z3, 0, 0}, {0, 0, 0, 
  0, -((202913519537 ca^2 cf)/1633640400) - (150561431231 ca cf^2)/
   1021025250 + (1031558954593 cf^3)/5105126250 - (
   253841107 ca cf nf)/58344300 + (20157323311 cf^2 nf)/1021025250 + (
   5666918 cf nf^2)/694575 - 75184/735 ca^2 cf z3 + 
   75184/245 ca cf^2 z3 - (150368 cf^3 z3)/735 + 
   1408/21 ca cf nf z3 - 1408/21 cf^2 nf z3, (96390174479 ca^3)/
   435637440 + (9763460989 ca^2 nf)/233377200 - (9691228129 ca cf nf)/
   65345616 - (11024749151 cf^2 nf)/20420505000 - (13195474 ca nf^2)/
   2083725 - (280414331 cf nf^2)/145860750 - 37584/245 ca^2 nf z3 + 
   114512/735 ca cf nf z3 - 352/147 cf^2 nf z3, 0, 0}, {0, 0, 0, 0, 0,
   0, (8101059985033 ca^2 cf)/20575296000 - (3662576699059 ca cf^2)/
   56010528000 - (109308710097437993 cf^3)/3175796937600000 - (
   57184215157831 ca cf nf)/1296243648000 - (
   4910531568705853 cf^2 nf)/45368527680000 - (9866277929 cf nf^2)/
   2160406080 + (2510407 ca^2 cf z3)/66150 - (2510407 ca cf^2 z3)/
   22050 + (2510407 cf^3 z3)/33075 - 23993/189 ca cf nf z3 + 
   23993/189 cf^2 nf z3, -((24648658224523 ca^2 nf)/4050761400000) + (
   4896295442015177 ca cf nf)/453685276800000 - (
   4374484944665803 cf^2 nf)/793949234400000 + (10379424541 ca nf^2)/
   77157360000 + (7903297846481 cf nf^2)/45368527680000 + (
   64021 ca^2 nf z3)/11025 - (515201 ca cf nf z3)/66150 + 
   107/54 cf^2 nf z3}, {0, 0, 0, 0, 0, 
  0, -((840976971727 ca^2 cf)/9258883200) - (16504689458671 ca cf^2)/
   64812182400 + (12876352060509647 cf^3)/45368527680000 - (
   3105820553 ca cf nf)/482233500 + (8498139408671 cf^2 nf)/
   648121824000 + (339184373 cf nf^2)/42865200 - 
   117298/945 ca^2 cf z3 + 117298/315 ca cf^2 z3 - (234596 cf^3 z3)/
   945 + 592/9 ca cf nf z3 - 592/9 cf^2 nf z3, (1381390082227 ca^3)/
   5166787500 + (2080130771161 ca^2 nf)/51438240000 - (
   220111823810087 ca cf nf)/1296243648000 - (14058417959723 cf^2 nf)/
   11342131920000 - (420970849 ca nf^2)/64297800 - (
   1747563703 cf nf^2)/843908625 - 162587/945 ca^2 nf z3 + 
   163882/945 ca cf nf z3 - 37/27 cf^2 nf z3}}      

       
(*  The matrix B = a*B1loop + a^2 B2loop  defined in Eq.(40)      *)
 
B1loop = {{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, 
     {(55*ca)/21, (-110*cf)/21, 0, 0, 0, 0, 0, 0}, 
     {(-10*nf)/21, (5*(33*ca - 25*cf - 6*nf))/63, 0, 0, 0, 0, 0, 0}, 
     {(275*ca)/108, (-110*cf)/27, (433*ca)/110, (-18*cf)/5, 0, 0, 0, 0}, 
     {(-5*nf)/27, (55*ca - 71*cf - 10*nf)/54, -nf/10, 
      (3*(1100*ca - 223*cf - 200*nf))/1100, 0, 0, 0, 0}, 
     {(49*ca)/18, (-370*cf)/99, (539*ca)/260, (-333*cf)/130, (14729*ca)/3150, 
      (-962*cf)/315, 0, 0}, {(-10*nf)/99, (5*(154*ca - 251*cf - 28*nf))/1386, 
      (-11*nf)/260, (3*(1925*ca - 1419*cf - 350*nf))/4550, (-143*nf)/3150, 
      (13*(5390*ca + 671*cf - 980*nf))/22050, 0, 0}}
 
B2loop = {{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, 
     {(187077*ca^2 - 11165*ca*nf + 11734*cf*nf)/13230, 
      -(cf*(528084*ca - 406465*cf - 452166*nf))/52920, 0, 0, 0, 0, 0, 0}, 
     {-(nf*(35509*ca + 87253*cf + 7200*nf))/79380, 
      (1699200*ca^2 - 632594*ca*cf - 23475*cf^2 - 439200*ca*nf - 
        475040*cf*nf - 28800*nf^2)/317520, 0, 0, 0, 0, 0, 0}, 
     {(34523467*ca^2 - 3732960*ca*nf - 3577472*cf*nf)/2286144, 
      (cf*(3588385*ca + 16863086*cf + 5593720*nf))/1428840, 
      (1829215071*ca^2 - 983099040*ca*nf + 79307404*cf*nf)/213444000, 
      -(cf*(41994891*ca - 15246312*cf - 15166520*nf))/3234000, 0, 0, 0, 0}, 
     {((14324045*ca - 21509324*cf - 2128000*nf)*nf)/11430720, 
      (-35483000*ca^2 + 78070415*ca*cf - 48282917*cf^2 + 16030000*ca*nf - 
        29300320*cf*nf - 2660000*nf^2)/14288400, 
      ((33505130*ca - 70292359*cf - 2352000*nf)*nf)/194040000, 
      (5174400000*ca^2 + 79506790*ca*cf - 724542491*cf^2 - 1422960000*ca*nf - 
        1001430220*cf*nf - 47040000*nf^2)/711480000, 0, 0, 0, 0}, 
     {(4648520998*ca^2 - 513282000*ca*nf - 587827475*cf*nf)/246985200, 
      (cf*(7373590301*ca + 18664815835*cf + 3313195340*nf))/1383117120, 
      (-3970578688*ca^2 - 3817839480*ca*nf - 84322897*cf*nf)/1533168000, 
      -(cf*(103695177355*ca - 481435322496*cf - 68633938660*nf))/39351312000, 
      (13*(7794118988*ca^2 - 4361380800*ca*nf + 139860485*cf*nf))/
       10001880000, (-13*cf*(1864534211*ca - 472991255*cf - 487115020*nf))/
       2000376000, 0, 0}, {((7675618181*ca - 12053034310*cf - 1019760000*nf)*
        nf)/6915585600, (-53122977600*ca^2 + 132389379199*ca*cf - 
        86926762127*cf^2 + 21628992000*ca*nf - 36831481512*cf*nf - 
        2855328000*nf^2)/19363639680, 
      ((56338085020*ca - 41350321721*cf - 4043088000*nf)*nf)/107321760000, 
      (-6316002000000*ca^2 + 2614689002695*ca*cf - 2224567368078*cf^2 + 
        3047980320000*ca*nf - 2042160503950*cf*nf - 566032320000*nf^2)/
       2754591840000, (13*(1616251658*ca - 2594382163*cf - 43464960*nf)*nf)/
       140026320000, (13*(17812730880*ca^2 + 6064355759*ca*cf - 
         5060171707*cf^2 - 5006373120*ca*nf - 4502761200*cf*nf - 
         110638080*nf^2))/28005264000, 0, 0}};

